PriFit: Learning to Fit Primitives Improves Few Shot Point Cloud Segmentation

We present PriFit, a semi-supervised approach for label-efficient learning of 3D point cloud segmentation networks. PriFit combines geometric primitive fitting with point-based representation learning. Its key idea is to learn point representations whose clustering reveals shape regions that can be approximated well by basic geometric primitives, such as cuboids and ellipsoids. The learned point representations can then be re-used in existing network architectures for 3D point cloud segmentation, and improves their performance in the few-shot setting. According to our experiments on the widely used ShapeNet and PartNet benchmarks, PriFit outperforms several state-of-the-art methods in this setting, suggesting that decomposability into primitives is a useful prior for learning representations predictive of semantic parts. We present a number of ablative experiments varying the choice of geometric primitives and downstream tasks to demonstrate the effectiveness of the method.

==> compile.sh <==
rm -f *.aux
rm -f *.out
rm -f *.sav

pdflatex  main.tex
bibtex main
pdflatex main.tex
pdflatex main.tex

case "$OSTYPE" in
  darwin*)  open main.pdf ;;
  *)        evince main.pdf &;;
esac

rm -f *.aux
rm -f *.out
rm -f *.sav
rm -f *.ps
rm -f *.npg
#rm -f *.bbl
rm -f *.blg
rm -f *.brf
rm -f *.log
rm -f *.fdb_latexmk
rm -f *.fls
rm -f *.synctex.*
rm -f *.dvi

